Modified Feature Selection for Improved Classification of Resting-State Raw EEG Signals in Chronic Knee Pain

\textit{Objective:} Diagnosing pain in research and clinical practices still relies on self-report. This study aims to develop an automatic approach that works on resting-state raw EEG data for chronic knee pain prediction. \textit{Method:} A new feature selection algorithm called ``modified Sequential Floating Forward Selection'' (mSFFS) is proposed. The improved feature selection scheme can better avoid local minima and explore alternative search routes. \textit{Results:} The feature selection obtained by mSFFS displays better class separability as indicated by the Bhattacharyya distance measures and better visualization results. It also outperforms selections generated by other benchmark methods, boosting the test accuracy to 97.5\%. \textit{Conclusion:} The improved feature selection searches out a compact, effective subset of connectivity features that produces competitive performance on chronic knee pain prediction. \textit{Significance:} We have shown that an automatic approach can be employed to find a compact connectivity feature set that effectively predicts chronic knee pain from EEG. It may shed light on the research of chronic pains and lead to future clinical solutions for diagnosis and treatment.

==> jaccard.jl <==
### A Pluto.jl notebook ###
# v0.19.26

using Markdown
using InteractiveUtils

# ╔═╡ 793bafb3-cdd5-460c-b540-2ef620a99966
using Distances

# ╔═╡ c16b90c6-0815-11ee-27be-2f2afc38301f
mSFFS=["P4-O1(θ)", "Fp1-F7(θ)", "T4-Pz(θ)", "F4-P4(β)", "F8-Cz(δ)", "Fp1-F4(β)", "T5-O1(θ)", "T3-T6(δ)", "T5-P3(δ)", "F8-T3(γ)", "Fz-P4(γ)", "F8-T4(β)", "F3-F4(α)", "T3-C3(γ)", "C3-T4(β)", "F4-F8(α)", "Fz-F4(α)","F8-T5(δ)", "Fz-Cz(δ)", "Fp2-F7(θ)"]

# ╔═╡ 1eea51e9-6925-4a6b-b929-59b37924ec27
oSFFS=["Fp1-F7(θ)", "P4-O1(θ)", "T4-Pz(γ)", "T4-Pz(θ)", "F4-C4(θ)", "Fp2-T4(θ)", "Fz-P4(γ)", "F4-C3(α)", "F8-T3(γ)", "T3-C3(γ)", "Fz-F8(δ)","Fp1-F4(β)", "F7-P4(γ)", "F4-C4(δ)", "C3-O1(δ)", "Cz-T6(β)", "F4-P4(β)", "F8-T4(β)", "C3-T4(β)", "F8-Cz(δ)"]

# ╔═╡ 33427c1e-c470-49da-8896-e06d79e2efb9
tSHAP=["Fp1-F7(θ)","P4-O1(θ)","T4-Pz(γ)","T4-Pz(θ)","T3-P3(γ)","F4-C4(θ)","Fp2-T4(θ)","Cz-T6(γ)","Fz-P4(γ)","F4-C3(α)","F8-T3(γ)","T3-T6(δ)","T3-C3(γ)","Fz-F8(δ)","F8-T5(δ)","Fp1-F4(β)","F4-F8(α)","F7-P4(γ)","F7-T6(β)","F4-C4(δ)"]

# ╔═╡ e9f72024-928e-4d70-a1f7-effefdab9456
length(mSFFS ∪ oSFFS)

# ╔═╡ 359f3d2b-c979-471c-af6a-d13332b9fe19
my_jaccard(A, B)= length(A ∩ B) / length(A ∪ B)

# ╔═╡ e33a6e85-f34b-49b7-9400-e40cd7385e30
my_jaccard(mSFFS, oSFFS)

# ╔═╡ 17b2c0aa-b35c-48ad-a195-79ed14f923c9
my_jaccard(tSHAP, oSFFS)

# ╔═╡ 306a201e-22f1-4cb3-bba0-786d0b4fb645
my_jaccard(mSFFS, tSHAP)

# ╔═╡ Cell order:
# ╠═793bafb3-cdd5-460c-b540-2ef620a99966
# ╠═c16b90c6-0815-11ee-27be-2f2afc38301f
# ╠═1eea51e9-6925-4a6b-b929-59b37924ec27
# ╠═33427c1e-c470-49da-8896-e06d79e2efb9
# ╠═e9f72024-928e-4d70-a1f7-effefdab9456
# ╠═359f3d2b-c979-471c-af6a-d13332b9fe19
# ╠═e33a6e85-f34b-49b7-9400-e40cd7385e30
# ╠═17b2c0aa-b35c-48ad-a195-79ed14f923c9
# ╠═306a201e-22f1-4cb3-bba0-786d0b4fb645

